A Framework for Machine Learning of Model Error in Dynamical Systems

The development of data-informed predictive models for dynamical systems is of widespread interest in many disciplines. We present a unifying framework for blending mechanistic and machine-learning approaches to identify dynamical systems from noisily and partially observed data. We compare pure data-driven learning with hybrid models which incorporate imperfect domain knowledge. Our formulation is agnostic to the chosen machine learning model, is presented in both continuous- and discrete-time settings, and is compatible both with model errors that exhibit substantial memory and errors that are memoryless. First, we study memoryless linear (w.r.t. parametric-dependence) model error from a learning theory perspective, defining excess risk and generalization error. For ergodic continuous-time systems, we prove that both excess risk and generalization error are bounded above by terms that diminish with the square-root of T, the time-interval over which training data is specified. Secondly, we study scenarios that benefit from modeling with memory, proving universal approximation theorems for two classes of continuous-time recurrent neural networks (RNNs): both can learn memory-dependent model error. In addition, we connect one class of RNNs to reservoir computing, thereby relating learning of memory-dependent error to recent work on supervised learning between Banach spaces using random features. Numerical results are presented (Lorenz '63, Lorenz '96 Multiscale systems) to compare purely data-driven and hybrid approaches, finding hybrid methods less data-hungry and more parametrically efficient. Finally, we demonstrate numerically how data assimilation can be leveraged to learn hidden dynamics from noisy, partially-observed data, and illustrate challenges in representing memory by this approach, and in the training of such models.

==> figs/da_figs/l96/plotK.py <==
import os, sys
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import seaborn as sns; sns.set_theme(color_codes=True)
import numpy as np
import pandas as pd
import pickle

from pdb import set_trace as bp

plt.rcParams.update({'font.size': 22, 'legend.fontsize': 12,
                'legend.facecolor': 'white', 'legend.framealpha': 0.8,
                'legend.loc': 'upper left', 'lines.linewidth': 4.0})
# Users/matthewlevine/Dropbox/mechanistic+ML/active_writeups/cams_submission/v2/figs/da_figs/l96
with open("K.pkl","rb") as f:
    x = pickle.load(f)

sns.clustermap(pd.DataFrame(np.abs(x[9:])), col_cluster=False, vmin=0, vmax=1)
plt.savefig('K_hidden.pdf', format='pdf')

sns.clustermap(pd.DataFrame(np.abs(x[:9])), col_cluster=False, row_cluster=False, vmin=0, vmax=1)
plt.savefig('K_obs.pdf', format='pdf')


###

sns.clustermap(pd.DataFrame(np.abs(x[9:])), col_cluster=False, row_cluster=True, z_score=0, vmin=-2.5, vmax=2.5)
plt.savefig('K_hidden_z0.pdf', format='pdf')

sns.clustermap(pd.DataFrame(np.abs(x[9:])), col_cluster=False, row_cluster=True, standard_scale=0, vmin=0, vmax=1)
plt.savefig('K_hidden_standard0.pdf', format='pdf')

sns.clustermap(pd.DataFrame(np.abs(x[9:])), col_cluster=False, row_cluster=True, standard_scale=0, vmin=0, vmax=1, cmap='gray')
plt.savefig('K_hidden_standard0_gray.pdf', format='pdf')


# sns.clustermap(pd.DataFrame(np.abs(x[9:])), col_cluster=False, row_cluster=True, z_score=1, vmin=-2.5, vmax=2.5)
# plt.savefig('K_hidden_z1.pdf', format='pdf')

sns.clustermap(pd.DataFrame(np.abs(x[:9])), col_cluster=False, row_cluster=False, z_score=0, vmin=-2.5, vmax=2.5)
plt.savefig('K_obs_z0.pdf', format='pdf')


sns.clustermap(pd.DataFrame(np.abs(x[:9])), col_cluster=False, row_cluster=False, standard_scale=0, vmin=0, vmax=1)
plt.savefig('K_obs_standard0.pdf', format='pdf')

sns.clustermap(pd.DataFrame(np.abs(x[:9])), col_cluster=False, row_cluster=False, standard_scale=0, vmin=0, vmax=1, cmap='gray')
plt.savefig('K_obs_standard0_gray.pdf', format='pdf')

# sns.clustermap(pd.DataFrame(np.abs(x[:9])), col_cluster=False, row_cluster=False, vmin=0, vmax=1)
# plt.savefig('K_obs_norm.pdf', format='pdf')

bp()

